Automated inclusion of QED corrections in Monte Carlo event generators

In this thesis, we present automated, process-independent methods for the calculation of QED real radiative corrections. We review the construction of a parton shower based on Catani-Seymour dipole subtraction, and thus detail the implementation of a QED parton shower. We validate the predictions made by the shower against the YFS soft-photon resummation, and discuss the algorithmic choices made. We then present results for the production of a Higgs boson at the LHC and its decay to leptons, showing that the interleaved QCD+QED parton shower predicts distributions in excellent agreement with the YFS approach. We then study the MC@NLO method for matching a next-to-leading order calculation with a parton shower. Showing that the method preserves its accuracy for the case of QED corrections and of mixed QCD and QED corrections, we present the QCD+QED MC@NLO method. Validating the method against both the YFS resummation and the QED parton shower, we find very good agreement. Finally, we present an extension to the YFS soft-photon resummation, in which we use a one-step parton shower to resum the logarithms associated with charged particle pair production. Throughout this thesis we also discuss the impact of dressed lepton definitions on observables. The methods presented in this thesis are made available in a public Monte Carlo event generator and analysis framework.

==> analysis/Hto4l.cc <==
// -*- C++ -*-
#include "Rivet/Analysis.hh"
#include "Rivet/Projections/FinalState.hh"
#include "Rivet/Projections/HadronicFinalState.hh"
#include "Rivet/Projections/DressedLeptons.hh"

namespace Rivet {

  /// @brief Add a short analysis description here
  class Hto4l : public Analysis {
  public:

    Hto4l(string name="Hto4l") : Analysis(name)
    {
      scaling = 1;
      dR = 0;
    }


    /// @name Analysis methods
    //@{

    /// Book histograms and initialise projections before the run
    void init() {

      // Initialise and register projections
      FinalState fs;
      declare(fs, "FS");
      
      IdentifiedFinalState muons(fs);
      muons.acceptIdPair(PID::MUON);
      declare(muons, "MUONS");

      IdentifiedFinalState taus(fs);
      taus.acceptIdPair(PID::TAU);
      declare(taus, "TAUS");

      HadronicFinalState chargedHadrons(fs);
      declare(chargedHadrons, "PIONSKAONS");

      IdentifiedFinalState electrons(fs);
      electrons.acceptIdPair(PID::ELECTRON);
      declare(electrons, "ELECTRONS");

      IdentifiedFinalState photons(fs);
      photons.acceptIdPair(PID::PHOTON);
      declare(photons,"PHOTONS");

      book(_h_four_lepton_m_inv,"four_lepton_m_inv",100,60.,300.);
      book(_h_hardest_lepton_pt,"hardest_lepton_pt",30,20.,100.);
      book(_h_hardest_z_pt,"hardest_Z_pt",30,10.,100.);
    }

    // still look at primary dilepton invariant mass
    // 1. e radiating e (both dressing photons only and photons and e)
    // 2. e radiating mu (effectively removing P from dressing, dress with P only)
    // different observables: invariant mass of secondary lepton pair, dR between two leptons,
    // dR between secondary pair and primary pair
    // some of these have to be done in Sherpa - there is a conversion script for plotting with rivet - AddOns/rivet/Sherpa2Yoda

    /// Perform the per-event analysis
    void analyze(const Event& event) {
      IdentifiedFinalState eProj = apply<IdentifiedFinalState>(event, "ELECTRONS");
      Particles electronsbyPt = eProj.particles(Rivet::cmpMomByPt, Cuts::open());
      Particles electronsbyE = eProj.particles(Rivet::cmpMomByE, Cuts::open());
      IdentifiedFinalState muProj = apply<IdentifiedFinalState>(event, "MUONS");
      Particles muonsbyPt = muProj.particles(Rivet::cmpMomByPt, Cuts::open());
      Particles muonsbyE = muProj.particles(Rivet::cmpMomByE, Cuts::open());
      Particles photons = apply<IdentifiedFinalState>(event,"PHOTONS").particles();
      Particles primaryElectrons;
      Particles primaryMuons;
      FourMomentum dielectron;
      FourMomentum dimuon;

      for (size_t i=1; i<electronsbyE.size(); ++i) {
        if (electronsbyE[i].pid() == -electronsbyE[0].pid()) {
          primaryElectrons = {electronsbyE[0],electronsbyE[i]};
          break;
        }
      }
      for (size_t i=1; i<muonsbyE.size(); ++i) {
        if (muonsbyE[i].pid() == -muonsbyE[0].pid()) {
          primaryMuons = {muonsbyE[0],muonsbyE[i]};
          break;
        }
      }

      if (primaryElectrons.size() != 2) std::cout << "Didn't get two primary electrons!\n"; // debugging
      if (primaryMuons.size() != 2) std::cout << "Didn't get two primary muons!\n"; // debugging
      // apply cuts 
      if (primaryElectrons[0].momentum().absrapidity() < 2.5 
          && primaryElectrons[1].momentum().absrapidity() < 2.5
          && primaryMuons[0].momentum().absrapidity() < 2.5 
          && primaryMuons[1].momentum().absrapidity() < 2.5) {
        if (primaryElectrons[0].momentum().pt() > 10.
            && primaryElectrons[1].momentum().pt() > 10.
            && primaryMuons[0].momentum().pt() > 10.
            && primaryMuons[1].momentum().pt() > 10.) {
          dielectron = primaryElectrons[0].momentum() + primaryElectrons[1].momentum();
          dimuon = primaryMuons[0].momentum() + primaryMuons[1].momentum();
          // Higgs lineshape 
          _h_four_lepton_m_inv->fill((dielectron+dimuon).mass()/GeV);
          // pT of hardest lepton
          _h_hardest_lepton_pt->fill(max(electronsbyPt[0].pT(),muonsbyPt[0].pT())/GeV);
          // pT of hardest Z
          _h_hardest_z_pt->fill(max(dielectron.pT(),dimuon.pT())/GeV);
        }
      }
    }


    /// Normalise histograms etc., after the run
    void finalize() {
      if (scaling) {
        scale(_h_four_lepton_m_inv,crossSection()/sumOfWeights());
        scale(_h_hardest_lepton_pt,crossSection()/sumOfWeights());
        scale(_h_hardest_z_pt,crossSection()/sumOfWeights());
      }
    }

    //@}


    /// @name Histograms
    //@{
    protected:
    Histo1DPtr _h_four_lepton_m_inv;
    Histo1DPtr _h_hardest_lepton_pt;
    Histo1DPtr _h_hardest_z_pt;
    //@}

    bool scaling;

    double dR;
  };


  // The hook for the plugin system
  DECLARE_RIVET_PLUGIN(Hto4l);
}


==> analysis/MCATNLO_JETRATES.cc <==
// -*- C++ -*-
#include "Rivet/Analysis.hh"
#include "Rivet/Projections/FinalState.hh"
#include "Rivet/Projections/FastJets.hh"
#include "Rivet/Projections/DressedLeptons.hh"
#include "Rivet/Projections/MissingMomentum.hh"
#include "Rivet/Projections/PromptFinalState.hh"

namespace Rivet {


  /// @brief Add a short analysis description here
  class MCATNLO_JETRATES_FF : public Analysis {
  public:

    /// Constructor
    RIVET_DEFAULT_ANALYSIS_CTOR(MCATNLO_JETRATES_FF);


    /// @name Analysis methods
    ///@{

    /// Book histograms and initialise projections before the run
    void init() {
      m_qcd = 0;

      _jdef = fastjet::JetDefinition(fastjet::kt_algorithm,1.0);

      // Initialise and register projections

      // The basic final-state projection:
      // all final-state particles within
      // the given eta acceptance
      const FinalState fs(Cuts::open());
      declare(fs,"FS");

      FinalState qed(Cuts::abspid == PID::MUON || Cuts::abspid == PID::ELECTRON || Cuts::abspid == PID::PHOTON);
      declare(qed, "qed");

      FinalState qcd(Cuts::abspid == 1 || Cuts::abspid == PID::GLUON);
      declare(qcd, "qcd");

      FinalState photons(Cuts::abspid == PID::PHOTON);
      declare(photons,"photons");

      IdentifiedFinalState electrons(fs);
      electrons.acceptIdPair(PID::ELECTRON);
      declare(electrons, "ELECTRONS");

      // Book histograms
      // specify custom binning
      book(_h_23, "2_3_jetrate", 100, -4., 6.);
      // book(_h_01, "0_1_jetrate", 100, -4., 5.);
      book(_h_multiplicity, "photon_multiplicity", 5, -0.5, 4.5);
      book(_h_multiplicity_1GeV, "photon_multiplicity_1GeV", 5, -0.5, 4.5);
      book(_h_first_jet_kT, "first_jet_kT", 100, -3., 3.);
      book(_h_second_jet_kT, "second_jet_kT", 100, -3., 3.);
      book(_h_third_jet_kT, "third_jet_kT", 100, -3., 3.);
      book(_h_photonkT, "hardest_photon_kT",100,-3.,3.);
      book(_h_photon_jets_kT, "photon_jets_kT",100,-3.,3.);
      book(_h_electronkT,"electron_kT",50,50.,280.); // for 500 GeV
      book(_h_electronkT_Zmass,"electron_kT_Zmass",30,20.,50.); // for 91.2 GeV
      book(_h_dielectron_m_inv,"log_dielectron_m_inv",100,1.,3.);
      enumber = 0;
    }


    /// Perform the per-event analysis
    void analyze(const Event& event) {
      enumber++;

      Particles photons = apply<FinalState>(event,"photons").particlesByPt();
      Particles photons_ptcut = apply<FinalState>(event,"photons").particlesByPt(1e-3);
      Particles photons_pthighcut = apply<FinalState>(event,"photons").particlesByPt(1.);

      Particles all = apply<FinalState>(event,"FS").particlesByPt(1e-3);

      Particles qed = apply<FinalState>(event,"qed").particles();
      Particles qcd = apply<FinalState>(event,"qcd").particles();

      std::vector<fastjet::PseudoJet> input;
      // fill input
      if (m_qcd) {
        for (const Particle & p : qcd) {
          input.push_back(p.pseudojet());
          input.back().set_user_index(p.pid());
        }
      }
      else {
        for (const Particle & p : qed) {
          input.push_back(p.pseudojet());
          input.back().set_user_index(p.pid());
        }
      }
      
      fastjet::ClusterSequence cs(input, _jdef);
      // Jets jets;

      // define Jets objects
      Jets jets, photon_jets;
      // define clustering inputs
      // vector<PseudoJet> partons;
      double cut_E_thresh = 0.8;
      // for (const Particle & p : qed) partons.push_back(p);
      // for (const Particle & p : cand_photon) partons.push_back(p);
      // cluster
      std::vector<PseudoJet> pseudo_jets = sorted_by_pt(cs.inclusive_jets());
      // apply jet cuts and sort into jets and photons
      bool filled_electron = false;
      for (const PseudoJet & pseudo_jet : pseudo_jets) {
        bool has_photon = false;
        std::vector<Particle> constituent_photon;
        std::vector<PseudoJet> constituents =  pseudo_jet.constituents();
        for (const PseudoJet & constituent : constituents) {
          if (constituent.user_index() == PID::ELECTRON && !filled_electron) {
            filled_electron = true;
            _h_electronkT->fill(pseudo_jet.perp()); // highest-energy jet containing electron
            _h_electronkT_Zmass->fill(pseudo_jet.perp()); // highest-energy jet containing electron
          }
          for (const Particle & photon : photons) {
            if (photon.E() == constituent.E() && photon.px() == constituent.px() 
                && photon.py() == constituent.py() && photon.pz() == constituent.pz() ) {
              has_photon = true;
              constituent_photon.push_back(photon);
            }
          }
        }
        if (has_photon) {
            double E_photon = 0.;
            for (const Particle & photon : constituent_photon) {
              E_photon += photon.E();
            }
            if (E_photon/pseudo_jet.E() > cut_E_thresh) {
              photon_jets.push_back(pseudo_jet);
              // continue;
            }
        }
        jets.push_back(pseudo_jet);
      }
      // if (photon_jets.size() > 0) {
      //   _h_third_jet_kT->fill(log10(fastjet::sorted_by_pt(photon_jets)[0].perp()));
      // }
      for (Jet &photonj : photon_jets) {
        _h_photon_jets_kT->fill(log10(photonj.pT()));
      }

      // for (const PseudoJet& jetcand : fastjet::sorted_by_pt(cs.inclusive_jets())) {
      //   jets.push_back(jetcand);
      //   for (PseudoJet con : (jetcand.constituents())) {
      //     if (con.user_index() == PID::ELECTRON) {
      //       _h_electronkT->fill(jets.back().pT()); // highest-energy jet containing electron
      //       break;
      //     }
      //   }
      // }

      if (cs.exclusive_dmerge(2) > 0) {
        _h_23->fill(log10(cs.exclusive_dmerge(2)));
      }
      if (jets.size() > 0)
        _h_first_jet_kT->fill(log10(jets[0].pT()/GeV));
      if (jets.size() > 1)
        _h_second_jet_kT->fill(log10(jets[1].pT()/GeV));
      if (jets.size() > 2)
        _h_third_jet_kT->fill(log10(jets[2].pT()/GeV));
      
      if (photons.size() > 0) _h_photonkT->fill(log10(photons[0].momentum().pT()/GeV));
      else _h_photonkT->fill(-4.);

      _h_multiplicity->fill(photons_ptcut.size());
      _h_multiplicity_1GeV->fill(photons_pthighcut.size());

      // inv mass plot
      IdentifiedFinalState idelectrons = apply<IdentifiedFinalState>(event, "ELECTRONS");
      Particles all_electrons = idelectrons.particles(Rivet::cmpMomByE,Cuts::open());
      for (size_t i=1; i<all_electrons.size(); ++i) {
        if (all_electrons[i].pid() == -all_electrons[0].pid()) {
          FourMomentum dielectron = all_electrons[0].momentum() + all_electrons[i].momentum();
          if (dielectron.mass() <= 0) {
            std::cout << "Invariant mass = " << dielectron.mass() << std::endl;
            std::cout << "p1 = " << all_electrons[0].momentum() << ", p2 = " << all_electrons[i].momentum() << std::endl;
          }
          else {
            _h_dielectron_m_inv->fill(log10(dielectron.mass()/GeV));
          }
          break;
        }
      }
    }


    /// Normalise histograms etc., after the run
    void finalize() {
      scale(_h_23, crossSection()/sumOfWeights());
      scale(_h_multiplicity, crossSection()/sumOfWeights());
      scale(_h_multiplicity_1GeV, crossSection()/sumOfWeights());
      scale(_h_photonkT, crossSection()/sumOfWeights());
      scale(_h_first_jet_kT, crossSection()/sumOfWeights());
      scale(_h_second_jet_kT, crossSection()/sumOfWeights());
      scale(_h_third_jet_kT, crossSection()/sumOfWeights());
      scale(_h_photon_jets_kT, crossSection()/sumOfWeights());
      scale(_h_electronkT, crossSection()/sumOfWeights());
      scale(_h_electronkT_Zmass, crossSection()/sumOfWeights());
      scale(_h_dielectron_m_inv, crossSection()/sumOfWeights());
    }

    ///@}
    double dij(Particle p1, Particle p2) {
      double R = 0.4;
      double delta2 = (pow(p1.rapidity()-p2.rapidity(),2) + pow(p1.phi()-p2.phi(),2))/pow(R,2);
      return min(p1.pT2(),p2.pT2()) * delta2;
    }

    int enumber;
    fastjet::JetDefinition _jdef;
    /// @name Histograms
    ///@{
    Histo1DPtr _h_23;
    Histo1DPtr _h_multiplicity;
    Histo1DPtr _h_multiplicity_1GeV;
    Histo1DPtr _h_photonkT;
    Histo1DPtr _h_first_jet_kT;
    Histo1DPtr _h_second_jet_kT;
    Histo1DPtr _h_third_jet_kT;
    Histo1DPtr _h_photon_jets_kT;
    Histo1DPtr _h_electronkT;
    Histo1DPtr _h_electronkT_Zmass;
    Histo1DPtr _h_dielectron_m_inv;
    ///@}

    bool m_qcd;

  };


  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FF);





////////////////////////////// begin initial-initial analysis //////////////////////////////

class MCATNLO_JETRATES_II : public Analysis {
  public:

    /// Constructor
    // RIVET_DEFAULT_ANALYSIS_CTOR(MCATNLO_JETRATES_II);
    MCATNLO_JETRATES_II(string name="MCATNLO_JETRATES_II") : Analysis(name)
    {
      eps = -7; // default
    }


    /// @name Analysis methods
    ///@{

    /// Book histograms and initialise projections before the run
    void init() {
      _jdef = fastjet::JetDefinition(fastjet::kt_algorithm,1.0);

      // Initialise and register projections

      // The basic final-state projection:
      // all final-state particles within
      // the given eta acceptance
      const FinalState fs(Cuts::open());
      declare(fs,"FS");

      // The final-state particles declared above are clustered using FastJet with
      // the anti-kT algorithm and a jet-radius parameter 0.4
      // muons and neutrinos are excluded from the clustering
      // FastJets jetfs(fs, FastJets::ANTIKT, 0.4, JetAlg::Muons::NONE, JetAlg::Invisibles::NONE);
      // declare(jetfs, "jets");

      FinalState qed(Cuts::abspid == PID::MUON || Cuts::abspid == PID::ELECTRON || Cuts::abspid == PID::PHOTON);
      declare(qed, "qed");

      FinalState photons(Cuts::abspid == PID::PHOTON);
      declare(photons,"photons");

      FinalState neutrinos(Cuts::abspid == 14);
      declare(neutrinos,"neutrinos");

      // for s-channel W process
      // FinalState muons(Cuts::abspid == 13);
      // declare(muons,"muons");

      // Book histograms
      // specify custom binning
      book(_h_01, "0_1_jetrate", 100, -4., 5.);
      book(_h_multiplicity, "photon_multiplicity", 5, -0.5, 4.5);
      book(_h_photonkT, "photon_kT", 100, -3., 3.);
      book(_h_dinukT, "dinu_kT", 100, -3., 3.);
      book(_h_nukT, "nu_kT", 100, -3., 3.);
      book(_h_mll, "dinu_mass", 100, 1., 3.);
      book(_h_totalXS, "totalXS", 7,-12,-5);
      // book(_h_test_eventweights, "weights", 10000,0,10000);
      enumber = 0;
    }


    /// Perform the per-event analysis
    void analyze(const Event& event) {
      _h_totalXS->fill(eps);
      
      // _h_test_eventweights->fill(enumber);
      enumber++;

      Particles photons = apply<FinalState>(event,"photons").particlesByPt(1e-3);

      Particles neutrinos = apply<FinalState>(event,"neutrinos").particles();

      if (neutrinos.size() == 2) {
        FourMomentum mom_dinu = neutrinos[0].mom() + neutrinos[1].mom();
        double kT = mom_dinu.pT();
        if (kT > 0) _h_dinukT->fill(log10(kT));
        double mll = mom_dinu.mass();
        if (mll > 0) _h_mll->fill(log10(mll));
      }
      for (size_t i=0; i<neutrinos.size(); ++i) {
        if (neutrinos[i].pid() == 14) {
          _h_nukT->fill(log10(neutrinos[i].pT()));
          break;
        }
      }

      Particles qed = apply<FinalState>(event,"qed").particles();

      std::vector<fastjet::PseudoJet> input;
      // fill input
      for (const Particle & p : qed) {
        input.push_back(p.pseudojet());
        input.back().set_user_index(p.pid());
      }
      fastjet::ClusterSequence cs(input, _jdef);
      Jets jets;
      for (const PseudoJet& jetcand : sorted_by_pt(cs.inclusive_jets())) {
        jets.push_back(jetcand);
      }

      // initial-initial emission
      if (cs.exclusive_dmerge(0) > 0) {
        _h_01->fill(log10(cs.exclusive_dmerge(0)));
      }
      if (jets.size() > 0) _h_photonkT->fill(log10(jets[0].pT()/GeV));
      else _h_photonkT->fill(-4.);

      _h_multiplicity->fill(photons.size());

      for (size_t i=0; i<photons.size(); ++i) _h_photonkT->fill(log10(photons[i].pT()/GeV));
    }


    /// Normalise histograms etc., after the run
    void finalize() {
      scale(_h_01, crossSection()/sumOfWeights());
      scale(_h_multiplicity, crossSection()/sumOfWeights());
      scale(_h_photonkT, crossSection()/sumOfWeights());
      scale(_h_dinukT, crossSection()/sumOfWeights());
      scale(_h_nukT, crossSection()/sumOfWeights());
      scale(_h_mll, crossSection()/sumOfWeights());
      scale(_h_totalXS, crossSection()/sumOfWeights());
    }

    ///@}
    double dij(Particle p1, Particle p2) {
      double R = 0.4;
      double delta2 = (pow(p1.rapidity()-p2.rapidity(),2) + pow(p1.phi()-p2.phi(),2))/pow(R,2);
      return min(p1.pT2(),p2.pT2()) * delta2;
    }

    int enumber;
    int eps;
    fastjet::JetDefinition _jdef;
    /// @name Histograms
    ///@{
    Histo1DPtr _h_01;
    Histo1DPtr _h_multiplicity;
    Histo1DPtr _h_photonkT;
    Histo1DPtr _h_dinukT;
    Histo1DPtr _h_nukT;
    Histo1DPtr _h_mll;
    Histo1DPtr _h_totalXS;

    // Histo1DPtr _h_test_eventweights;
    ///@}


  };

  struct MCATNLO_JETRATES_II_12 : public MCATNLO_JETRATES_II {
    MCATNLO_JETRATES_II_12() : MCATNLO_JETRATES_II("MCATNLO_JETRATES_II_12") {
      eps = -12;
    }
  };

  struct MCATNLO_JETRATES_II_11 : public MCATNLO_JETRATES_II {
    MCATNLO_JETRATES_II_11() : MCATNLO_JETRATES_II("MCATNLO_JETRATES_II_11") {
      eps = -11;
    }
  };

  struct MCATNLO_JETRATES_II_10 : public MCATNLO_JETRATES_II {
    MCATNLO_JETRATES_II_10() : MCATNLO_JETRATES_II("MCATNLO_JETRATES_II_10") {
      eps = -10;
    }
  };

  struct MCATNLO_JETRATES_II_9 : public MCATNLO_JETRATES_II {
    MCATNLO_JETRATES_II_9() : MCATNLO_JETRATES_II("MCATNLO_JETRATES_II_9") {
      eps = -9;
    }
  };

  struct MCATNLO_JETRATES_II_8 : public MCATNLO_JETRATES_II {
    MCATNLO_JETRATES_II_8() : MCATNLO_JETRATES_II("MCATNLO_JETRATES_II_8") {
      eps = -8;
    }
  };

  struct MCATNLO_JETRATES_II_7 : public MCATNLO_JETRATES_II {
    MCATNLO_JETRATES_II_7() : MCATNLO_JETRATES_II("MCATNLO_JETRATES_II_7") {
      eps = -7;
    }
  };

  struct MCATNLO_JETRATES_II_6 : public MCATNLO_JETRATES_II {
    MCATNLO_JETRATES_II_6() : MCATNLO_JETRATES_II("MCATNLO_JETRATES_II_6") {
      eps = -6;
    }
  };


  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_II);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_II_12);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_II_11);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_II_10);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_II_9);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_II_8);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_II_7);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_II_6);

////////////////////////////////////////////////////////////////////////////////////////////////

// begin initial-final analysis 

class MCATNLO_JETRATES_FI : public Analysis {
  public:

    /// Constructor
    // RIVET_DEFAULT_ANALYSIS_CTOR(MCATNLO_JETRATES_FI);
    MCATNLO_JETRATES_FI(string name="MCATNLO_JETRATES_FI") : Analysis(name)
    {
      eps = -7; // default
    }


    /// @name Analysis methods
    ///@{

    /// Book histograms and initialise projections before the run
    void init() {
      _jdef = fastjet::JetDefinition(fastjet::kt_algorithm,1.0);

      // Initialise and register projections

      // The basic final-state projection:
      // all final-state particles within
      // the given eta acceptance
      const FinalState fs(Cuts::open());
      declare(fs,"FS");

      // The final-state particles declared above are clustered using FastJet with
      // the anti-kT algorithm and a jet-radius parameter 0.4
      // muons and neutrinos are excluded from the clustering
      // FastJets jetfs(fs, FastJets::ANTIKT, 0.4, JetAlg::Muons::NONE, JetAlg::Invisibles::NONE);
      // declare(jetfs, "jets");

      FinalState qed(Cuts::abspid == PID::MUON || Cuts::abspid == PID::ELECTRON || Cuts::abspid == PID::PHOTON);
      declare(qed, "qed");

      FinalState photons(Cuts::abspid == PID::PHOTON);
      declare(photons,"photons");

      FinalState neutrinos(Cuts::abspid == 14);
      declare(neutrinos,"neutrinos");

      // for s-channel W process
      FinalState muons(Cuts::abspid == 13);
      declare(muons,"muons");

      // Book histograms
      // specify custom binning
      book(_h_photonkT, "photon_kT", 100, -3., 3.);
      book(_h_totalXS, "totalXS", 7,-12,-5);
      book(_h_multiplicity, "photon_multiplicity", 5, -0.5, 4.5);
      book(_h_mmunu, "munu_dilepton_mass", 100, 1., 3.);
      book(_h_mmunu_zoomed, "munu_dilepton_mass_zoomed", logspace(20, 1e-9, 1.e-3));
      // book(_h_test_eventweights, "weights", 10000,0,10000);
      enumber = 0;
    }


    /// Perform the per-event analysis
    void analyze(const Event& event) {
      _h_totalXS->fill(eps);
      
      // _h_test_eventweights->fill(enumber);
      enumber++;

      Particles photons = apply<FinalState>(event,"photons").particlesByPt(1e-3);
      Particles photons_all = apply<FinalState>(event,"photons").particlesByPt();

      Particles neutrinos = apply<FinalState>(event,"neutrinos").particles();

      // for s-channel W process 
      Particles muons = apply<FinalState>(event,"muons").particles();
      if (muons.size()==1 && neutrinos.size()==1) {
        FourMomentum dilepton = muons[0].mom()+neutrinos[0].mom();
        double mll = dilepton.mass();
        if (mll > 0) {
          _h_mmunu->fill(log10(mll));
          if (1.-pow(mll/500,2) <= 0) {
            // std::cout<<"1-mll^2/500^2 = "<<1.-pow(mll/500,2)<<"\n";
            _h_mmunu_zoomed->fill(-1.);
          }
          else {
            _h_mmunu_zoomed->fill(1.-pow(mll/500,2));
          }
        }
      }

      if (photons_all.size() > 0) _h_photonkT->fill(log10(photons_all[0].pT()/GeV));
      else _h_photonkT->fill(-4.);

      _h_multiplicity->fill(photons.size());

      for (size_t i=0; i<photons.size(); ++i) _h_photonkT->fill(log10(photons[i].pT()/GeV));
    }


    /// Normalise histograms etc., after the run
    void finalize() {
      scale(_h_photonkT, crossSection()/sumOfWeights());
      scale(_h_totalXS, crossSection()/sumOfWeights());
      scale(_h_multiplicity, crossSection()/sumOfWeights());
      scale(_h_mmunu, crossSection()/sumOfWeights());
      scale(_h_mmunu_zoomed, crossSection()/sumOfWeights());
    }

    ///@}
    double dij(Particle p1, Particle p2) {
      double R = 0.4;
      double delta2 = (pow(p1.rapidity()-p2.rapidity(),2) + pow(p1.phi()-p2.phi(),2))/pow(R,2);
      return min(p1.pT2(),p2.pT2()) * delta2;
    }

    int enumber;
    int eps;
    fastjet::JetDefinition _jdef;
    /// @name Histograms
    ///@{
    Histo1DPtr _h_photonkT;
    Histo1DPtr _h_totalXS;
    Histo1DPtr _h_multiplicity;
    Histo1DPtr _h_mmunu;
    Histo1DPtr _h_mmunu_zoomed;
    // Histo1DPtr _h_test_eventweights;
    ///@}


  };

  struct MCATNLO_JETRATES_FI_12 : public MCATNLO_JETRATES_FI {
    MCATNLO_JETRATES_FI_12() : MCATNLO_JETRATES_FI("MCATNLO_JETRATES_FI_12") {
      eps = -12;
    }
  };

  struct MCATNLO_JETRATES_FI_11 : public MCATNLO_JETRATES_FI {
    MCATNLO_JETRATES_FI_11() : MCATNLO_JETRATES_FI("MCATNLO_JETRATES_FI_11") {
      eps = -11;
    }
  };

  struct MCATNLO_JETRATES_FI_10 : public MCATNLO_JETRATES_FI {
    MCATNLO_JETRATES_FI_10() : MCATNLO_JETRATES_FI("MCATNLO_JETRATES_FI_10") {
      eps = -10;
    }
  };

  struct MCATNLO_JETRATES_FI_9 : public MCATNLO_JETRATES_FI {
    MCATNLO_JETRATES_FI_9() : MCATNLO_JETRATES_FI("MCATNLO_JETRATES_FI_9") {
      eps = -9;
    }
  };

  struct MCATNLO_JETRATES_FI_8 : public MCATNLO_JETRATES_FI {
    MCATNLO_JETRATES_FI_8() : MCATNLO_JETRATES_FI("MCATNLO_JETRATES_FI_8") {
      eps = -8;
    }
  };

  struct MCATNLO_JETRATES_FI_7 : public MCATNLO_JETRATES_FI {
    MCATNLO_JETRATES_FI_7() : MCATNLO_JETRATES_FI("MCATNLO_JETRATES_FI_7") {
      eps = -7;
    }
  };

  struct MCATNLO_JETRATES_FI_6 : public MCATNLO_JETRATES_FI {
    MCATNLO_JETRATES_FI_6() : MCATNLO_JETRATES_FI("MCATNLO_JETRATES_FI_6") {
      eps = -6;
    }
  };


  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FI);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FI_12);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FI_11);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FI_10);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FI_9);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FI_8);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FI_7);
  DECLARE_RIVET_PLUGIN(MCATNLO_JETRATES_FI_6);

}

==> analysis/PHOTONSPLITTER-muons.cc <==
// -*- C++ -*-
#include "Rivet/Analysis.hh"
#include "Rivet/Projections/FinalState.hh"
#include "Rivet/Projections/HadronicFinalState.hh"
#include "Rivet/Projections/DressedLeptons.hh"
#include "Dresser.cpp"
#include "MyDressedParticle.cpp"

namespace Rivet {

  /// @brief Add a short analysis description here
  class PHOTONSPLITTERmu : public Analysis {
  public:

    PHOTONSPLITTERmu(string name="PHOTONSPLITTERmu") : Analysis(name)
    {
      customdressed = 0;
      scaling = 1;
      dR = 0;
    }


    /// @name Analysis methods
    //@{

    /// Book histograms and initialise projections before the run
    void init() {

      // Initialise and register projections
      FinalState fs;
      declare(fs, "FS");
      
      IdentifiedFinalState muons(fs);
      muons.acceptIdPair(PID::MUON);
      declare(muons, "MUONS");

      IdentifiedFinalState taus(fs);
      taus.acceptIdPair(PID::TAU);
      declare(taus, "TAUS");

      HadronicFinalState chargedHadrons(fs);
      declare(chargedHadrons, "PIONSKAONS");

      IdentifiedFinalState electrons(fs);
      electrons.acceptIdPair(PID::ELECTRON);
      declare(electrons, "ELECTRONS");

      IdentifiedFinalState photons(fs);
      photons.acceptIdPair(PID::PHOTON);
      declare(photons,"PHOTONS");

      if (customdressed) {
        for (size_t i=0; i<4; ++i) {
          std::string name = "cd_dilepton_m_inv_"+std::to_string(i);
          book(_h_log_customdressed_dilepton_minv[i],"log_"+name,50,1.85,2.15);
          book(_h_customdressed_dilepton_minv[i],name,50,100.,130.);
          book(_h_lepton_pt[i],"one_lepton_pt_"+std::to_string(i),30,0.,60.);
          book(_h_dilepton_pt[i],"dilepton_pt_"+std::to_string(i),30,0.,60.);
        }
      }

      else {
        // Book histograms
        book(_h_log_dressed_dilepton_minv,"log_dressed_dilepton_m_inv",50,1.85,2.15);
        book(_h_dressed_dilepton_minv,"dressed_dilepton_m_inv",50,100.,130.);
        book(_h_dressed_lepton_pt,"one_lepton_pt",60,0.,120.);
        book(_h_dressed_dilepton_pt,"dilepton_pt",30,0.,60.);
      }
    }

    // still look at primary dilepton invariant mass
    // 1. e radiating e (both dressing photons only and photons and e)
    // 2. e radiating mu (effectively removing P from dressing, dress with P only)
    // different observables: invariant mass of secondary lepton pair, dR between two leptons,
    // dR between secondary pair and primary pair
    // some of these have to be done in Sherpa - there is a conversion script for plotting with rivet - AddOns/rivet/Sherpa2Yoda

    /// Perform the per-event analysis
    void analyze(const Event& event) {

      /// Do the event by event analysis here

      FourMomentum dimuon;

      if (!customdressed) {
        IdentifiedFinalState eProj = apply<IdentifiedFinalState>(event, "ELECTRONS");
        Particles electrons = eProj.particles(Rivet::cmpMomByE, Cuts::open());
        Particles muons = apply<IdentifiedFinalState>(event, "MUONS").particles(Rivet::cmpMomByE, Cuts::open());
        Particles photons = apply<IdentifiedFinalState>(event,"PHOTONS").particles();
        Particles primaryMuons;

        bool primaryFound = false;
        for (size_t i=1; i<muons.size(); ++i) {
          if (!primaryFound && (muons[i].pid() == -muons[0].pid())) {
            primaryMuons = {muons[0],muons[i]};
            primaryFound = true;
            break;
          }
        }
        
        Dresser dresser(primaryMuons,photons,dR);
        std::vector<MyDressedParticle> dressedMuons = dresser.ConeDress();

        if (dressedMuons.size() != 2) std::cout << "Didn't get two dressed muons!\n"; // debugging
        // apply cuts 
        if (dressedMuons[0].momentum().absrapidity() < 2.5 
            && dressedMuons[1].momentum().absrapidity() < 2.5) {
          if (dressedMuons[0].momentum().pt() > 10.
              && dressedMuons[1].momentum().pt() > 10.) {
            dimuon = dressedMuons[0].momentum() + dressedMuons[1].momentum();
            if (dimuon.mass() > 0) {
              _h_log_dressed_dilepton_minv->fill(log10(dimuon.mass()/GeV));
            }
            _h_dressed_dilepton_minv->fill(dimuon.mass()/GeV);
            _h_dressed_dilepton_pt->fill(dimuon.pT()/GeV);
            _h_dressed_lepton_pt->fill(dressedMuons[0].momentum().pT()/GeV);
            // _h_dressed_lepton_pt->fill(dressedMuons[1].momentum().pT()/GeV);
          }
        }
      }
      if (customdressed) {
        IdentifiedFinalState eProj = apply<IdentifiedFinalState>(event, "ELECTRONS");
        Particles electrons = eProj.particles(Rivet::cmpMomByE, Cuts::open());
        Particles muons = apply<IdentifiedFinalState>(event, "MUONS").particles(Rivet::cmpMomByE, Cuts::open());
        Particles taus = apply<IdentifiedFinalState>(event,"TAUS").particles();
        Particles pionskaons = apply<HadronicFinalState>(event,"PIONSKAONS").particles();
        Particles photons = apply<IdentifiedFinalState>(event,"PHOTONS").particles();
        Particles primaryMuons;
        Particles toBeUsed[4];

        for (size_t i=0; i < 4; ++i) {
          toBeUsed[i] = photons; // always include photons 
        }

        bool primaryFound = false;
        for (size_t i=1; i<muons.size(); ++i) {
          if (!primaryFound && (muons[i].pid() == -muons[0].pid())) {
            primaryMuons = {muons[0],muons[i]};
            primaryFound = true;
          }
          else {
            // muons only included in dressing 3
            toBeUsed[3].push_back(muons[i]);
          }
        }

        for (size_t i=1; i<4; ++i) {
          std::move(electrons.begin(),electrons.end(),std::back_inserter(toBeUsed[i]));
        }

        std::move(pionskaons.begin(),pionskaons.end(),std::back_inserter(toBeUsed[2]));
        std::move(pionskaons.begin(),pionskaons.end(),std::back_inserter(toBeUsed[3]));
        std::move(taus.begin(),taus.end(),std::back_inserter(toBeUsed[3]));

        for (size_t i = 0; i < 4; ++i) {
          // std::vector<std::string> names = {"photons","phel","phelhad","all"};
          // std::cout << "Dressing with " << names[i] << "...\n";

          Dresser dresser(primaryMuons,toBeUsed[i],dR);
          std::vector<MyDressedParticle> dressedMuons = dresser.ConeDress();

          if (dressedMuons.size() != 2) std::cout << "Didn't get two dressed muons!\n"; // debugging
          // apply cuts 
          if (dressedMuons[0].momentum().absrapidity() < 2.5 
              && dressedMuons[1].momentum().absrapidity() < 2.5) {
            if (dressedMuons[0].momentum().pt() > 10.
                && dressedMuons[1].momentum().pt() > 10.) {
              dimuon = dressedMuons[0].momentum() + dressedMuons[1].momentum();
              if (dimuon.mass() > 0) {
                _h_log_customdressed_dilepton_minv[i]->fill(log10(dimuon.mass()/GeV));
              }
              _h_customdressed_dilepton_minv[i]->fill(dimuon.mass()/GeV);
              _h_dilepton_pt[i]->fill(dimuon.pT()/GeV);
              _h_lepton_pt[i]->fill(dressedMuons[0].momentum().pT()/GeV);
              // _h_lepton_pt[i]->fill(dressedMuons[1].momentum().pT()/GeV);
            }
          }
        }
      }
    }


    /// Normalise histograms etc., after the run
    void finalize() {

      if (scaling) {
        if (customdressed) {
          for (size_t i=0; i<4; ++i) {
            scale(_h_log_customdressed_dilepton_minv[i], crossSection()/picobarn/sumOfWeights());
            scale(_h_customdressed_dilepton_minv[i], crossSection()/picobarn/sumOfWeights());
            scale(_h_lepton_pt[i], crossSection()/picobarn/sumOfWeights());
            scale(_h_dilepton_pt[i], crossSection()/picobarn/sumOfWeights());
          }
        }
        else {
          scale(_h_log_dressed_dilepton_minv, crossSection()/picobarn/sumOfWeights());
          scale(_h_dressed_dilepton_minv, crossSection()/picobarn/sumOfWeights());
          scale(_h_dressed_lepton_pt, crossSection()/picobarn/sumOfWeights());
          scale(_h_dressed_dilepton_pt, crossSection()/picobarn/sumOfWeights());
        }
      }
    }

    //@}


    /// @name Histograms
    //@{
    protected:
    Histo1DPtr _h_log_dressed_dilepton_minv;
    Histo1DPtr _h_dressed_dilepton_minv;
    Histo1DPtr _h_dressed_lepton_pt;
    Histo1DPtr _h_dressed_dilepton_pt;
    Histo1DPtr _h_log_customdressed_dilepton_minv[4];
    Histo1DPtr _h_customdressed_dilepton_minv[4];
    Histo1DPtr _h_lepton_pt[4];
    Histo1DPtr _h_dilepton_pt[4];
    //@}

    bool customdressed;
    bool scaling;

    double dR;
  };

  struct PHOTONSPLITTERmu_0_2 : public PHOTONSPLITTERmu {
    PHOTONSPLITTERmu_0_2() : PHOTONSPLITTERmu("PHOTONSPLITTERmu_0_2") {
      customdressed=0;
      scaling=1;
      dR = 0.2;
    }
  };

  struct PHOTONSPLITTERmu_0_1 : public PHOTONSPLITTERmu {
    PHOTONSPLITTERmu_0_1() : PHOTONSPLITTERmu("PHOTONSPLITTERmu_0_1") {
      customdressed=0;
      scaling=1;
      dR = 0.1;
    }
  };

  struct PHOTONSPLITTERmu_0_02 : public PHOTONSPLITTERmu {
    PHOTONSPLITTERmu_0_02() : PHOTONSPLITTERmu("PHOTONSPLITTERmu_0_02") {
      customdressed=0;
      scaling=1;
      dR = 0.02;
    }
  };

  struct PHOTONSPLITTERmu_0_005 : public PHOTONSPLITTERmu {
    PHOTONSPLITTERmu_0_005() : PHOTONSPLITTERmu("PHOTONSPLITTERmu_0_005") {
      customdressed=0;
      scaling=1;
      dR = 0.005;
    }
  };


  // The hook for the plugin system
  DECLARE_RIVET_PLUGIN(PHOTONSPLITTERmu);
  DECLARE_RIVET_PLUGIN(PHOTONSPLITTERmu_0_2);
  DECLARE_RIVET_PLUGIN(PHOTONSPLITTERmu_0_1);
  DECLARE_RIVET_PLUGIN(PHOTONSPLITTERmu_0_02);
  DECLARE_RIVET_PLUGIN(PHOTONSPLITTERmu_0_005);
}

